MT4CrossOIE: Multi-stage Tuning for Cross-lingual Open Information Extraction

Cross-lingual open information extraction aims to extract structured information from raw text across multiple languages. Previous work uses a shared cross-lingual pre-trained model to handle the different languages but underuses the potential of the language-specific representation. In this paper, we propose an effective multi-stage tuning framework called MT4CrossIE, designed for enhancing cross-lingual open information extraction by injecting language-specific knowledge into the shared model. Specifically, the cross-lingual pre-trained model is first tuned in a shared semantic space (e.g., embedding matrix) in the fixed encoder and then other components are optimized in the second stage. After enough training, we freeze the pre-trained model and tune the multiple extra low-rank language-specific modules using mixture-of-LoRAs for model-based cross-lingual transfer. In addition, we leverage two-stage prompting to encourage the large language model (LLM) to annotate the multi-lingual raw data for data-based cross-lingual transfer. The model is trained with multi-lingual objectives on our proposed dataset OpenIE4++ by combing the model-based and data-based transfer techniques. Experimental results on various benchmarks emphasize the importance of aggregating multiple plug-in-and-play language-specific modules and demonstrate the effectiveness of MT4CrossIE in cross-lingual OIE\footnote{\url{https://github.com/CSJianYang/Multilingual-Multimodal-NLP}}.

==> graph/tSNE.py <==
# Load Python Libraries
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
from time import time
import os
from sklearn.manifold import TSNE
import pandas as pd
import collections
plt.rcParams['pdf.fonttype'] = 42 #Embed pdf Fonts for Published Paper
def t_SNE(X, Y, save_path="/Users/yangjian/Desktop/VSCodeProjects/pics/tSNE.pdf"):
    # 创建一个空字典用于存储不同标签对应的样本特征
    data_by_label = {}
    # 按照标签将特征分组
    for label in np.unique(Y):
        data_by_label[label] = X[Y == label]
    # 绘制散点图，每种标签使用不同颜色表示
    plt.figure(figsize=(8, 6))
    for label, data_points in data_by_label.items():
        plt.scatter(
            x=data_points[:, 0], 
            y=data_points[:, 1], 
            label=f'{label}', 
            s=50, 
            alpha=0.5,
            cmap="viridis",
            marker="o"
        )

    # 添加图例
    plt.legend(loc='best', fontsize='medium')
    plt.xticks([])
    plt.yticks([])

    # 添加标题和坐标轴标签
    plt.title('')
    #plt.xlabel('Feature 1')
    #plt.ylabel('Feature 2')

    # 去除上方和右侧的坐标轴刻度线
    #plt.gca().spines['right'].set_visible(False)
    #plt.gca().spines['top'].set_visible(False)
    #plt.tick_params(axis='both', which='both', width=1)
    width = 2
    plt.gca().spines['left'].set_linewidth(width)   # 左边的坐标轴线
    plt.gca().spines['bottom'].set_linewidth(width) # 底部的坐标轴线
    plt.gca().spines['right'].set_linewidth(width)  # 右边的坐标轴线
    plt.gca().spines['top'].set_linewidth(width)    # 顶部的坐标轴线

    # 显示图像
    plt.tight_layout()
    plt.savefig(save_path)
    plt.show()

def merge_numpy(path="/Users/yangjian/Desktop/VSCodeProjects/data/CrossOIE"):
    files = os.listdir(path)
    data = collections.defaultdict(list)
    for file in files:
        lg = file.split("_")[0]
        data[lg].append(np.load(f"{path}/{file}"))
    for lg in data.keys():
        data[lg] = np.concatenate(data[lg], axis = 0)
        np.save(f"{path}/{lg}", data[lg])
        print(f"Scussfully Saving to {path}/{lg}")

def read_numpy(path="/Users/yangjian/Desktop/VSCodeProjects/data/CrossOIE/"):
    data = collections.defaultdict(list)
    files = os.listdir(path)
    for file in files:
        lg = file.split(".")[0]
        data[lg]=np.load(f"{path}/{file}")
    return data

def get_tSNE_emb(data):
    # 将所有语言的数据合并成一个大数据集
    X = np.concatenate(list(data.values()), axis=0)
    # 创建一个标签数组，用于记录每个样本对应的语言
    Y = np.concatenate([np.full(data[lang].shape[0], lang) for lang in data.keys()])
    # 使用 t-SNE 进行降维
    tsne = TSNE(
        n_components=2,
        perplexity=30.0,
        early_exaggeration=12.0,
        learning_rate="auto",
        n_iter=1000,
        metric="cosine",
        init="pca",
        verbose=1,
        random_state=42
    )
    X = tsne.fit_transform(X)
    return X, Y

def tSNE_visualize(path, save_path):
    features = read_numpy(path)
    X, Y = get_tSNE_emb(features)
    t_SNE(X, Y, save_path)

if __name__ == "__main__":
    # merge_numpy("/Users/yangjian/Desktop/VSCodeProjects/data/CrossOIE/1st_stage/")
    # merge_numpy("/Users/yangjian/Desktop/VSCodeProjects/data/CrossOIE/2nd_stage")
    # merge_numpy("/Users/yangjian/Desktop/VSCodeProjects/data/CrossOIE/EN_mLoRA_without_OpenIE4++")
    # merge_numpy("/Users/yangjian/Desktop/VSCodeProjects/data/CrossOIE/full_model")
    # merge_numpy("/Users/yangjian/Desktop/VSCodeProjects/data/CrossOIE/multi_OpenIE4++_without_mLoRA")
    # merge_numpy("/Users/yangjian/Desktop/VSCodeProjects/data/CrossOIE/raw-multilingual-bert_without_Tuning")
    # tSNE_visualize("/Users/yangjian/Desktop/VSCodeProjects/data/CrossOIE/1st_stage/", "/Users/yangjian/Desktop/VSCodeProjects/pics/1stage.pdf")
    # tSNE_visualize("/Users/yangjian/Desktop/VSCodeProjects/data/CrossOIE/2nd_stage", "/Users/yangjian/Desktop/VSCodeProjects/pics/2stage.pdf")
    # tSNE_visualize("/Users/yangjian/Desktop/VSCodeProjects/data/CrossOIE/full_model", "/Users/yangjian/Desktop/VSCodeProjects/pics/3stage.pdf")
    #tSNE_visualize("/Users/yangjian/Desktop/VSCodeProjects/data/CrossOIE/EN_mLoRA_without_OpenIE4++", "/Users/yangjian/Desktop/VSCodeProjects/pics/3stage_wo_OpenIE4++")
    #tSNE_visualize("/Users/yangjian/Desktop/VSCodeProjects/data/CrossOIE/multi_OpenIE4++_without_mLoRA", "/Users/yangjian/Desktop/VSCodeProjects/pics/3stage_wo_LoRA")
    tSNE_visualize("/Users/yangjian/Desktop/VSCodeProjects/data/CrossOIE/raw-multilingual-bert_without_Tuning", "/Users/yangjian/Desktop/VSCodeProjects/pics/mbert.pdf")
